The big Dehn surgery graph and the link of S^3

In a talk at the Cornell Topology Festival in 2005, W. Thurston discussed a graph which we call "The Big Dehn Surgery Graph", B. Here we explore this graph, particularly the link of S^3, and prove facts about the geometry and topology of B. We also investigate some interesting subgraphs and pose what we believe are important questions about B.

==> anc/KnDBC.tri <==
% Triangulation
KnOrb-cover1-prune0
geometric_solution  0.00000000
oriented_manifold
CS_unknown

2 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

8
   1    2    3    4 
 0321 0132 0132 2103
   0    1    0    1 
  0 -1  0  1  1  0 -1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.000000000000

   0    3    2    5 
 0321 0132 0132 2103
   0    1    0    1 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.000000000000

   6    0    3    1 
 2103 0132 3120 0132
   0    1    1    0 
  0  1 -1  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.000000000000

   7    1    2    0 
 2103 0132 3120 0132
   0    1    1    0 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.000000000000

   7    6    5    0 
 3120 3120 0321 2103
   0    1    0    1 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.000000000000

   6    7    4    1 
 3120 3120 0321 2103
   0    1    0    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.000000000000

   7    4    2    5 
 0132 3120 2103 3120
   1    1    0    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.000000000000

   6    5    3    4 
 0132 3120 2103 3120
   1    1    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000000000000   0.000000000000



==> anc/KnOrb-cover0-prune0.orb <==
% orb
KnOrb-cover0-prune0
SolutionType geometric_solution
vertices_known

  1  0 1.000  2  1  3vu  1uv  2xu  6wx  5vw  7wv
  2  0 1.000  2  2  4xu  1uw  2wu  3ux  7xw  6wu  5uw  8wx
  3  0 1.000  2  1  4vu  2uv  1xu  5wx  6vw  8wv
  4  0 1.000  2  1  4xv  1vw  3xv  2vw
  5  0 1.000  1  1  4wv  3vw  1xv  5vx  7uv  8vu  6xv  2vx
  6  0 1.000  1  2  4xw  1xw  5ux  8ux  7wu  3wu
  7  0 1.000  1  2  4wu  3xw  2xw  6ux  7ux  8wu
  8  0 1.000  1  2  8xv  5vu  7xv  6vu

  1  -39.9999999999999929   -0.0000000000000027    0.0000000000000026    0.7853981633974477    0.7853981633974481    1.5707963267948972    1.5707963267948963    0.7853981633974481    0.7853981633974481
  2  -40.0000000000000071   -0.0000000000000027   -0.0000000000000027    0.7853981633974481    0.7853981633974481    0.7853981633974481    0.7853981633974481    0.7853981633974483    0.7853981633974483    0.7853981633974483    0.7853981633974483
  3  -39.9999999999999929   -0.0000000000000027    0.0000000000000026    0.7853981633974477    0.7853981633974481    1.5707963267948972    1.5707963267948963    0.7853981633974481    0.7853981633974481
  4  -80.0000000000000995   -0.0000000000000027    0.0000000000000026    1.5707963267948977    1.5707963267948972    1.5707963267948977    1.5707963267948972
  5  -40.0000000000000142    0.0000000000000026    0.0000000000000026    0.7853981633974477    0.7853981633974477    0.7853981633974481    0.7853981633974484    0.7853981633974483    0.7853981633974483    0.7853981633974484    0.7853981633974481
  6  -40.0000000000000071    0.0000000000000026   -0.0000000000000027    0.7853981633974477    0.7853981633974481    0.7853981633974481    0.7853981633974481    1.5707963267948968    1.5707963267948974
  7  -40.0000000000000071    0.0000000000000026   -0.0000000000000027    1.5707963267948974    0.7853981633974477    0.7853981633974481    0.7853981633974481    0.7853981633974481    1.5707963267948968
  8  -80.0000000000000142    0.0000000000000026   -0.0000000000000027    1.5707963267948968    1.5707963267948966    1.5707963267948968    1.5707963267948966

  1   -1  0  0  0 -1  0  0  0    0  0  0  0  0  0  0  0    1  0  0  0  0  0  0  0    0  0  0  0  1  1  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0 -1  0  0
  2   -1  0  0  0 -1  0  0  0    0 -1  0  0  0  0  0  0    0  0  0  0  0  0  0  0    1  1  0  0  0  1  0  0    0  0  0  0  1  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0 -1  0  0    0  0  0  0  0  0  0  0
  3    0  1  0  0  0  0  0  0    1  0  0  0  1  0  0  0   -1  0  0  0 -1  0  0  0    0  0  0  0  0 -1  0  0    0  0  0  0  0  0  0  0    0 -1  0  0  0  1  0  0
  4    0  0  0  0  0  0  0  0    1  1  0  0  0  0  0  0    0 -1  0  0  1  0  0  0   -1  0  0  0 -1  0  0  0
  5    0 -1  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  1  1  0  0    0  0  0  0  0  0  0  0    0  1  0  0 -1  0  0  0    0  0  0  0  0 -1  0  0    0  0  0  0  0  0  0  0
  6    0  0  0  0  0  0  0  0   -1  1  0  0  0  1  0  0    1  0  0  0 -1  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  1 -1  0  0    0 -1  0  0  0  0  0  0
  7    0  1  0  0  0  1  0  0    1  0  0  0  0 -1  0  0    0 -1  0  0  0  0  0  0    0  0  0  0  0 -1  0  0   -1  0  0  0  1  1  0  0    0  0  0  0 -1  0  0  0
  8    0  0  0  0  1  0  0  0   -1  0  0  0  0  1  0  0    1  0  0  0 -1 -1  0  0    0  0  0  0  0  0  0  0


==> anc/KnOrb.orb <==
% orb
KnOrb
SolutionType partially_flat_solution
vertices_known

  1  0 1.000  2  1  3xu  1wx  2wx  6wx  6xu  2uw  5uw  6uv  6vw  5xu
  2  3 2.000  1  2  3vu  5xv
  3  1 2.000  1  1  4wv
  4  4 2.000  2  2  6wu
  5  2 2.000  1  2  1wv  2vx
  6  0 1.000  1  1  1xv  3vx  5uv  6xv  2vw
  7  0 1.000  2  2  4xu  3uw  5wx  2xu  1uw
  8  0 1.000  1  2  1vu  2uv  5vw  3wv  4vx  4xw  3xw  1ux  4wu  4uv

  1   -1.0402333077649943   -0.0000000000000004   -0.0000000000000002    0.7853981633974484    0.7853981633974487    0.7853981633974487    0.0000000000000000    0.0000000000000000    1.5707963267948963    1.5707963267948963    0.0000000000000000    0.0000000000000000    0.7853981633974487
  2   -2.0804666155299878   -0.0000000000000002   -0.0000000000000004    1.5707963267948966    1.5707963267948966
  3   -4.1609332310599898   -0.0000000000000002   -0.0000000000000002    3.1415926535897931
  4   -4.1609332310599649   -0.0000000000000004   -0.0000000000000004    3.1415926535897931
  5   -2.0804666155299874   -0.0000000000000002   -0.0000000000000004    1.5707963267948966    1.5707963267948963
  6   -1.0402333077649970   -0.0000000000000002   -0.0000000000000002    0.7853981633974481    0.7853981633974479    0.7853981633974479    3.1415926535897931    0.7853981633974484
  7   -1.0402333077649912   -0.0000000000000004   -0.0000000000000004    3.1415926535897931    0.7853981633974481    0.7853981633974479    0.7853981633974485    0.7853981633974484
  8   -1.0402333077649946   -0.0000000000000002   -0.0000000000000004    0.7853981633974487    0.7853981633974487    0.7853981633974482    0.7853981633974484    0.0000000000000001    0.0000000000000001    1.5707963267948968    1.5707963267948966    0.0000000000000001    0.0000000000000001

  1    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0
  2    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0
  3    0  0  0  0  0  0  0  0
  4    0  0  0  0  0  0  0  0
  5    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0
  6    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0
  7    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0
  8    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0    0  0  0  0  0  0  0  0

18
0	153	304
1	244	65
2	387	146
3	478	87
4	593	181
5	599	359
6	500	448
7	331	328
8	236	437
9	364	60
10	458	138
11	448	238
12	406	250
13	444	274
14	445	362
15	381	431
16	124	378
17	117	113

20
0	0	1	0
1	1	2	0
2	2	3	0
3	3	4	0
4	4	5	0
5	5	6	0
6	6	7	0
7	7	8	0
8	8	0	0
9	0	9	0
10	9	10	0
11	10	11	0
12	11	12	0
13	12	13	0
14	13	14	0
15	14	15	0
16	15	0	0
17	12	16	0
18	16	17	0
19	17	12	0

8
0	321	108	1	9	0.542966	0.799261
1	432	116	10	2	0.726273	0.497469
2	418	390	15	6	0.410217	0.480792
3	286	378	7	16	0.464122	0.412683
4	182	351	17	8	0.79225	0.643549
5	213	337	16	17	0.736053	0.68376
6	209	156	19	0	0.318686	0.616486
7	259	180	9	19	0.505587	0.493699


==> anc/README.txt <==
This file provides instructions on how to reconstruct the computation in Damian Heard's ORB. 

A version of these instructions (including graphics) is linked on Neil Hoffman's website. 
Currently, the link is http://ms.unimelb.edu.au/~nhoffman/NotesOnOrb.html 
However in future years (i.e. if I move), the link will be accessible via my list of papers.

This file has been included in order to comply with NSF and ARC funding guidelines  and because we want to fully explain our methods. 

Quick version of how to replicate our results. 

0) Download and install orb from http://www.ms.unimelb.edu.au/~snap/orb.html and install snappy from http://www.math.uic.edu/t3m/SnapPy/

1) Open the Ancillary file KnOrb.orb in orb. This can be achieved by
clicking on the "Folder" icon. After opening the file, you can click
on the "eye" icon in the lower left and check that the tangle
information corresponds to the Kanenobu tangle. 

2) Click on the "magic wand" icon in the lower left hand corner of the orb window and select "Build Cover"

3) Select cover with homology "Z/5Z + Z + Z" (it should be cover 1) and click "Build"

A new orb window opens. 
4) In this new window, click on the "magic wand" again and select "Prune Graph"

5) Now select "Update" and orb should report the structure is "geometric" with volume "7.32772"

6) Click on the "magic wand" again and select "Export SnapPea file" to extract a 3-manifold triangulation as "KnDBC.tri"

7) Using the extracted file, snappy can build the gluing equations via:
>>>M = Manifold('KnDBC.tri')
>>>M.gluing_equations('rect')
# returns gluing information 
(optional)
>>>M.identify() 
t12060





